Merging Two Molecular Beams of ND$_3$ up to the Liouville Limit

In low-energy collisions between two dipolar molecules, the long-range dipole-dipole interaction plays an important role in the scattering dynamics. Merged beam configurations offer the lowest collision energies achievable, but they generally can not be applied to most dipole-dipole systems as the electrodes used to merge one beam would deflect the other. This paper covers the design and implementation of a merged electrostatic guide whose geometry was numerically optimized for ND$_3$-ND$_3$ and ND$_3$-NH$_3$ collisions. This device guides both beams simultaneously and makes them converge up to an effective collision angle of 2$\mathrm{^\circ}$, yielding the optimal compromise between spatial overlap and the lowest possible collision energy. We present preliminary data for inelastic ND$_3$-ND$_3$ collisions.

==> Figures/2DTOF_figure/plot_figure.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
import matplotlib as mpl
from scipy import constants

plt.close("all")
plt.style.use('./figures.mplstyle')
cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

## read data
exp_ND3 = np.loadtxt('experimental_2DTOFscan_ND3.dat',delimiter=',').T
exp_NH3 = np.loadtxt('experimental_2DTOFscan_NH3.dat',delimiter=',').T
sim_ND3 = np.loadtxt('simulated_2DTOFscan_ND3.dat',delimiter=',').astype(int).T
sim_NH3 = np.loadtxt('simulated_2DTOFscan_NH3.dat',delimiter=',').astype(int).T

delay = 300 # us, delay between simulation and experiment. This value is so high because we initialize the simulated beam at the skimmer.

## make figure

# colormap = mpl.colormaps['CMRmap_r']
colormap = 'inferno'

fig, axs = plt.subplots(nrows=2, ncols=2, figsize=(12.5*cm, 12*cm),sharex=True, sharey=True)

xrange = [1650, 2400]
yrange = [-500, -150]
xpos = 0.075
ypos = 0.1

# top left: experimental 2DTOF ND3
pcm = axs[0,0].pcolormesh(-exp_ND3[0,1:],exp_ND3[1:,0],exp_ND3[1:,1:]/exp_ND3[1:,1:].max(),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[0,0].set_xlim(xrange)
axs[0,0].set_ylim(yrange)
axs[0,0].text(xpos,ypos,r'\textbf{(a)}',transform=axs[0,0].transAxes,color='w')
axs[0,0].text(0.5,1.05,'ND$_3$',transform=axs[0,0].transAxes,ha='center')

# top right: experimental 2DTOF NH3
pcm = axs[0,1].pcolormesh(-exp_NH3[0,1:],exp_NH3[1:,0],exp_NH3[1:,1:]/exp_NH3[1:,1:].max(),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
axs[0,1].text(xpos,ypos,r'\textbf{(b)}',transform=axs[0,1].transAxes,color='w')
axs[0,1].text(0.5,1.05,'NH$_3$',transform=axs[0,1].transAxes,ha='center')
axs[0,1].text(1.05,0.5,'Exp.',transform=axs[0,1].transAxes,va='center',rotation='vertical')

# bottom left: simulated 2DTOF ND3
Tdet, Toff = np.meshgrid(sim_ND3[0,1:],sim_ND3[:,0])
sim_ND3[0,:]=0 # add a row of zeros to prevent a white triangle in the bottom corner
pcm = axs[1,0].pcolormesh(Tdet+delay,Toff-Tdet,sim_ND3[:,1:]/sim_ND3[:,1:].max(),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
# axs[1,0].set_facecolor('k')
axs[1,0].text(xpos,ypos,r'\textbf{(c)}',transform=axs[1,0].transAxes,color='w')

# bottom right: simulated 2DTOF NH3
Tdet, Toff = np.meshgrid(sim_NH3[0,1:],sim_NH3[:,0])
sim_NH3[0,:]=0 # add a row of zeros to prevent a white triangle in the bottom corner
pcm = axs[1,1].pcolormesh(Tdet+delay,Toff-Tdet,sim_NH3[:,1:]/sim_NH3[:,1:].max(),
                        shading='nearest',edgecolors='none',cmap=colormap,
                        rasterized=True)
# axs[1,1].set_facecolor('k')
axs[1,1].text(xpos,ypos,r'\textbf{(d)}',transform=axs[1,1].transAxes,color='w')
axs[1,1].text(1.05,0.5,'Sim.',transform=axs[1,1].transAxes,va='center',rotation='vertical')

# Reserve space for axis labels
axs[-1, 0].set_xlabel('test', color=(0, 0, 0, 0))
axs[-1, 0].set_ylabel('.', color=(0, 0, 0, 0))
# Make common axis labels
fig.text(0.6, 0.19, r'TOF ($\mu$s)', va='center', ha='center', fontsize=fsize)
fig.text(0.015, 0.6, r'$t_\mathrm{off}$ ($\mu$s)', va='center', ha='center', rotation='vertical', fontsize=fsize)

# fig.supxlabel(r'TOF ($\mu$s)',fontsize=fsize)
# fig.supylabel(r'$t_\mathrm{off}$ ($\mu$s)',fontsize=fsize)

fig.tight_layout()

# colorbar
fig.colorbar(pcm, ax=axs.ravel().tolist(),label=r"Intensity (arb. units)",fraction=0.04,shrink=0.7,pad=0.13,location='bottom',orientation='horizontal')
plt.subplots_adjust(left=0.12, right=0.955, top=0.955, bottom=0.26, hspace=0.08, wspace=0.065)

plt.show()
fig.savefig('2DTOFs.pdf', dpi=600, bbox_inches=0)

==> Figures/plot_merged_beam.py <==
import matplotlib as mpl
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.image as mpimg
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
import matplotlib.gridspec as gridspec


def fill3(ax, x, y, z, facecolor, edgecolor = 'k'):
    pc = Poly3DCollection([list(zip(x,y,z))])       # Create PolyCollection from coords
    pc.set_facecolor(facecolor)                     # Set facecolor to mapped value
    pc.set_edgecolor(edgecolor)                     # Set edgecolor to black
    ax.add_collection3d(pc)                         # Add PolyCollection to axes
    return pc

def view(ax, code):
    if code == 2: #view(2) sets the default two-dimensional view, az = 0, el = 90.
        ax.view_init(90, 0)     # (args are reversed from MATLAB)

    if code == 3: #view(3) sets the default three-dimensional view, az = –37.5, el = 30.
        ax.view_init(30, -37.5)


def drawCross3(ax,x,zin):
    yout = lambda zin: np.sqrt(3**2-(zin-1.5)**2)
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0,  0,  zin]),[1, 0, 0],'r')
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0,  0, -zin]),[1, 0, 0],'b')
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0,  yout(zin), +1.5]),[1, 0, 0],'b')
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0,  yout(zin), -1.5]),[1, 0, 0],'r')
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0, -yout(zin), +1.5]),[1, 0, 0],'b')
    drawCircle3(ax,1,np.array([x, 0, 0])+np.array([0, -yout(zin), -1.5]),[1, 0, 0],'r')

def drawCircle3(ax,rad,pos,n,color):
    phi = np.arctan2(n[1],n[0]) #%azimuth angle, in [-pi, pi]
    theta = np.arctan2(np.sqrt(n[0]**2 + n[1]**2) ,n[2]) # zenith angle, in [0,pi]
    t = np.pi*np.arange(0,2,1/32)
    x = pos[0]- rad*( np.cos(t)*np.sin(phi) + np.sin(t)*np.cos(theta)*np.cos(phi) );
    y = pos[1]+ rad*( np.cos(t)*np.cos(phi) - np.sin(t)*np.cos(theta)*np.sin(phi) );
    z = pos[2]+ rad*np.sin(t)*np.sin(theta);
    fill3(ax,x,y,z,color)

def drawCross2(ax,zin,wash,layer=1):
    yout = lambda zin: np.sqrt(3**2-(zin-1.5)**2)
    c = [None]*6
    c[0] = plt.Circle((0, zin), 1, facecolor=[1,wash,wash], edgecolor='k',zorder=layer)
    c[1] = plt.Circle((0, -zin), 1, facecolor=[wash,wash,1], edgecolor='k',zorder=layer)
    c[2] = plt.Circle((+yout(zin), +1.5), 1, facecolor=[wash,wash,1], edgecolor='k', zorder=layer)
    c[3] = plt.Circle((+yout(zin), -1.5), 1, facecolor=[1,wash,wash], edgecolor='k', zorder=layer)
    c[4] = plt.Circle((-yout(zin), +1.5), 1, facecolor=[wash,wash,1], edgecolor='k', zorder=layer)
    c[5] = plt.Circle((-yout(zin), -1.5), 1, facecolor=[1,wash,wash], edgecolor='k', zorder=layer)
    for i in range(6):
        ax.add_patch(c[i])

## plot defaults
plt.close("all")
plt.style.use('../thesis.mplstyle')

cm = 1/2.54  # centimeters in inches
fsize = 9.0 # fontsize in pt.

plt.rcParams.update({
     "figure.autolayout": True, # use tight plotlayout
     "savefig.bbox": 'tight'
})

## start program


# declare variables
L=15
n = 10
x = np.linspace(-L,0,n)
zin = 3-1.5/L**2*x**2 # 1.5 to 3.0
yout = lambda zin: np.sqrt(3**2-(zin-1.5)**2)


# open figure
fig = plt.figure(figsize=(12.5*cm, 5*cm))
# make 3 subplots with different sizes
gs  = gridspec.GridSpec(1,3, width_ratios=[0.8, 1.3, 1])

annotation_height = 0.8

# first subplot: 2D sketch of QQ to H
ax1 = fig.add_subplot(gs[0])
# draw dotted lines in background
plt.plot([0, 0],[-10, 10],':k', linewidth=0.75, zorder=0)
plt.plot([-10, 10], [1.5, 1.5],':k', linewidth=0.75, zorder=0)
plt.plot([-10, 10], [-1.5, -1.5],':k', linewidth=0.75, zorder=0)
# draw rods
drawCross2(ax1,1.5,0.5,-1) # dual quadrupole in back
drawCross2(ax1,3,0) # hexapole in front
# draw lines connecting the rods
plt.plot(yout(3)*np.array([-1, 0, 1, np.nan, 1, 0, -1]), 1.5*np.array([1, 2, 1, np.nan, -1, -2, -1]),'k', linewidth=1, zorder=10)
# draw arrows
style = "Simple,tail_width=1,head_width=4,head_length=5"
ax1.add_patch(mpl.patches.FancyArrowPatch((0,1.5), (0,3), **dict(arrowstyle=style), color='k', edgecolor=None, lw=0))#,  shrinkA=0,  shrinkB=0 ))
ax1.add_patch(mpl.patches.FancyArrowPatch((0,-1.5), (0,-3), **dict(arrowstyle=style), color='k', edgecolor=None, lw=0))#,  shrinkA=0,  shrinkB=0 ))
# set axis properties
maxrange = 4.5
ax1.set_xlim([-maxrange, maxrange])
ax1.set_ylim([-maxrange, maxrange])
ax1.set_xlabel('$y$')
ax1.set_ylabel('$z$', rotation=0)
ax1.xaxis.set_label_coords(0.75,-0.12)
ax1.yaxis.set_label_coords(-0.2,0.75)
ax1.set_xticks([0])
ax1.set_yticks([0])
ax1.set_aspect('equal', 'box')
ax1.spines["right"].set_visible(False)
ax1.spines["top"].set_visible(False)
ax1.grid(False)
plt.annotate('(a)', (0.03,annotation_height), xycoords='figure fraction')

# second subplot: 3D sliced view
ax = fig.add_subplot(gs[1], projection='3d')
# draw cross sections
for i in range(n):
    drawCross3(ax,x[i],zin[i])
# set axis properties
ax.view_init(10,-25)
ax.set_xlabel('$x$')
ax.set_ylabel('$y$')
ax.set_zlabel('$z$')
ax.set_xticks([0])
ax.set_yticks([0])
ax.set_zticks([0])
xlim = [-L,0]
ylim = 4.5*np.array([-1, 1])
zlim = 4.5*np.array([-1, 1])
ax.set_xlim(xlim)
ax.set_ylim(ylim)
ax.set_zlim(zlim)
ax.set_box_aspect([xlim[1]-xlim[0], ylim[1]-ylim[0], zlim[1]-zlim[0]])  # aspect ratio is 1:1:1 in data space
ax.grid(False)
for axis in [ax.xaxis, ax.yaxis, ax.zaxis]:
    axis.set_pane_color([1,1,1]) # set background color to white
ax.tick_params(axis='x', pad=-3)
ax.xaxis.labelpad=-7
ax.tick_params(axis='y', pad=-3)
ax.yaxis.labelpad=-5
ax.tick_params(axis='z', pad=-3)
ax.zaxis.labelpad=-8
plt.annotate('(b)', (0.34,annotation_height), xycoords='figure fraction')


# third subplot: 3D render from blender
ax = fig.add_subplot(gs[2])
img = mpimg.imread('basic_merge_nofloor.png')
imgplot = plt.imshow(img)
plt.axis('off')
plt.annotate('(c)', (0.69,annotation_height), xycoords='figure fraction')


# draw and save figure
fig.tight_layout()
plt.subplots_adjust(left=0, right=1, top=1, bottom=0, wspace=0, hspace=0)
plt.show()
fig.savefig('mergedbeam.pdf', bbox_inches="tight",dpi=600)
# fig.savefig('mergedbeam.eps',bbox_inches="tight",dpi=600)
